Probing lepton flavor violating dark matter scenarios via astrophysical photons and positrons

In this Letter we explore, for the first time, the constraints on lepton flavor violating (LFV) dark matter (DM) scenarios via the astrophysical photons and positrons, including both the annihilation and decay modes, ${\tt DM(+DM)}\to e^\pm \mu^\mp, e^\pm \tau^\mp, \mu^\pm \tau^\mp$. Given the presence of LFV interactions in various DM models and the challenge of probing such interactions at terrestrial facilities, such as DM direct detection and collider experiments, indirect detection offers a unique approach to investigating them. We utilize the currently available photon datasets from the XMM-Newton, INTEGRAL, and Fermi-LAT telescopes, along with the positron datasets from the AMS-02 satellite, to establish stringent bounds on the relevant annihilation cross sections or decay widths. In particular, we include contributions to the photon spectrum from final state radiation, radiative decays, and inverse Compton scattering. We find that the INTEGRAL (AMS-02) provides the most stringent bound on the annihilation cross sections and decay widths for DM mass below (above) approximately 20 GeV, which are comparable to those of their lepton flavor conserving counterparts.

==> anc/AMS-2019.csv <==
Taken from the TABLE SI of the supplemental material in DOI: 10.1103/PhysRevLett.122.041102
Ee [GeV], flux [(m^2 sr s GeV)^-1], error [(m^2sr s GeV)^-1]
0.575,2.669,0.1782189664429687
0.735,2.576,0.10893117092916975
0.915,2.272,0.07278049189171505
1.115,1.929,0.05021951811795888
1.34,1.528,0.0327566787083184
1.59,1.196,0.021587033144922906
1.86,0.9239,0.014263590010933433
2.155,0.7003,0.009751410154434075
2.48,0.5341,0.0069856996786291925
2.825,0.3983,0.00506951674225463
3.18,0.3024,0.003736308338453881
3.545,0.2338,0.0029120439557122073
3.925,0.1809,0.002184032966784155
4.33,0.1389,0.001676305461424021
4.77,0.1069,0.0013601470508735442
5.245,0.08208,0.0010374005976477938
5.745,0.06278,0.0008000624975587846
6.27,0.04923,0.0006324555320336758
6.82,0.0389,0.0005092150822589606
7.395,0.03018,0.0003956008088970496
7.995,0.02406,0.00032310988842807023
8.625,0.019,0.00026
9.285,0.0153,0.00020615528128088305
9.97,0.01242,0.00017464249196572982
10.68,0.01007,0.00014317821063276353
11.42,0.008302,0.0001211981848048889
12.195,0.006918,0.00010200000000000001
13.,0.005668,0.00008595929269136642
13.83,0.004643,0.00007134423592694787
14.695,0.003864,0.00006020797289396148
15.595,0.003262,0.00005215361924162119
16.525,0.002718,0.00004465422712353221
17.49,0.002293,0.000038013155617496425
18.48,0.001933,0.000032202484376209235
19.51,0.001666,0.000028600699292150184
20.58,0.001454,0.000025
21.68,0.001214,0.00002202271554554524
22.83,0.001018,0.000018439088914585775
24.01,0.0009031,0.000016867127793433
25.25,0.0007647,0.000014583552379307313
26.56,0.0006757,0.000013090836489697669
27.95,0.0005747,0.00001145600279329575
29.43,0.0005063,0.000010182337649086284
31.,0.0004273,8.914033879226621e-6
32.66,0.0003681,7.93095202355934e-6
34.43,0.0003126,6.8767724987816775e-6
36.32,0.0002754,6.248199740725324e-6
38.33,0.0002328,5.481788029466299e-6
40.48,0.0002004,4.841487374764082e-6
42.78,0.0001723,4.2801869118065394e-6
45.26,0.0001446,3.720215047547655e-6
47.92,0.0001323,3.4409301068170506e-6
50.8,0.0001029,2.8844410203711914e-6
53.92,0.0000886,2.5409643838511393e-6
57.32,0.00007558,2.2281157959136683e-6
61.03,0.00006115,1.9053870997778902e-6
65.11,0.00005502,1.7304623659588785e-6
69.62,0.00004367,1.4462710672622888e-6
74.65,0.00003826,1.2714165328483031e-6
80.29,0.00003013,1.064706532336493e-6
86.69,0.00002511,9.124143795447329e-7
94.02,0.00002037,7.647875521999556e-7
102.6,0.00001461,6.407807737440317e-7
112.7,0.00001173,5.199999999999999e-7
125.,8.677e-6,4.0518761086686744e-7
140.1,6.998e-6,3.2777126170547653e-7
158.9,4.595e-6,2.364254639415983e-7
183.1,3.201e-6,1.7369225659193904e-7
216.2,1.871e-6,1.1765202930676546e-7
261.8,1.158e-6,8.127115109311545e-8
326.8,5.773e-7,5.18185295044157e-8
428.5,2.491e-7,3.001283058959951e-8
588.8,8.312e-8,2.143105223734943e-8
832.3,1.927e-8,1.0941371029263198e-8


==> anc/Fermi-2012.csv <==
"taken from https://arxiv.org/pdf/1202.4039 Fig.12"
"Egamma [MeV]","Egamma^2 flux [MeV cm^-2 s^-1 sr^-1]","error [MeV cm^-2 s^-1 sr^-1]"
238.56630722766502,0.004028470492671111,0.0002686503807278447
377.44188708541924,0.004094015972620131,0.0002262851573055901
603.7190981452909,0.0034651307472057186,0.00019152530460550717
955.1595039613458,0.0033191588483950448,0.000202351524359606
1511.182403886983,0.002964576193907456,0.00024915350180267515
2390.880526599522,0.0024294838626237924,0.0002905821205790864
3824.21846827282,0.001876568776452024,0.00028173290728039776
5919.649801136729,0.0014417119713804995,0.0002434261913396604
9365.630116802924,0.0009734592069279975,0.00018911467168240402
15144.873656217056,0.0008020576906557664,0.00016098349310839034
23700.789241302195,0.0006715878085868409,0.00013046988206892466
37497.627894763886,0.0005623413251903496,0.00011651161126886628
59977.53527045983,0.000436703744609281,0.00008765216652088586
94892.00029244306,0.0003578807326511065,0.00007183135468878866


==> anc/INTEGRAL-100-200.csv <==
"taken from https://arxiv.org/pdf/1107.0200 Fig5, Egamma: 100-200keV"
"bmin [deg]","bmax [deg]","flux [cm^-2 s^-1 sr^-1]","error [cm^-2 s^-1 sr^-1]"
-90.08350730688935,-59.60334029227559,0.008571428571428563,0.005571428571428505
-59.60334029227559,-29.749478079331936,0.009428571428571342,0.003428571428571503
-29.749478079331936,-24.530271398747388,0.02057142857142852,0.008571428571428563
-24.530271398747388,-19.102296450939463,0.008571428571428508,0.008142857142857174
-19.102296450939463,-14.091858037578277,0.006428571428571339,0.006428571428571506
-14.091858037578277,-11.795407098121089,0.014571428571428513,0.012428571428571455
-11.795407098121089,-8.872651356993742,0.03814285714285709,0.01200000000000001
-8.872651356993742,-6.367432150313135,0.015857142857142792,0.010714285714285787
-6.367432150313135,-3.8622129436325565,0.016285714285714292,0.010714285714285676
-3.8622129436325565,-1.1482254697285725,0.02699999999999997,0.010714285714285732
-1.1482254697285725,1.3569937369520062,0.07028571428571423,0.011142857142857177
1.3569937369520062,4.070981210855962,0.03342857142857136,0.010285714285714287
4.070981210855962,6.576200417536569,0.029571428571428526,0.010714285714285732
6.576200417536569,9.081419624217148,0.008571428571428563,0.011142857142857177
9.081419624217148,11.795407098121103,0.020142857142857074,0.011142857142857177
11.795407098121103,14.509394572025059,0.02314285714285713,0.011571428571428621
14.509394572025059,19.519832985386245,0.009857142857142842,0.006428571428571395
19.519832985386245,24.73903966597078,0.0017142857142856682,0.007714285714285729
24.73903966597078,30.16701461377872,0.014571428571428513,0.007714285714285729
30.16701461377872,60.22964509394572,0.009428571428571342,0.003000000000000058
60.22964509394572,89.87473903966594,0.004285714285714226,0.0025714285714286134


==> anc/INTEGRAL-200-600.csv <==
"taken from https://arxiv.org/pdf/1107.0200 Fig5, Egamma: 200-600keV"
"bmin [deg]","bmax [deg]","flux [cm^-2 s^-1 sr^-1]","error [cm^-2 s^-1 sr^-1]"
-90.08350730688937,-59.81210855949897,0.003012048192771122,0.008945594486505337
-59.81210855949897,-29.749478079331965,0.005239328923208442,0.005332394295344267
-29.749478079331965,-24.73903966597078,0.018913650426339967,0.01323792036622462
-24.73903966597078,-19.311064718162868,0.003823226098548682,0.01143069145056208
-19.311064718162868,-14.300626304801682,0.0031881178157304735,0.00962472017506355
-14.300626304801682,-11.795407098121117,0.045929018789144016,0.018064743315642673
-11.795407098121117,-9.081419624217148,0.014588625902356656,0.018665895314032843
-9.081419624217148,-6.5762004175365405,0.03083733682118872,0.01746233367708827
-6.5762004175365405,-3.862212943632585,0.04226802827175091,0.01685866639837008
-3.862212943632585,-1.3569937369520062,0.039239630756847776,0.01625751439997991
-1.3569937369520062,1.3569937369519778,0.10307996076162695,0.01505269512287144
1.3569937369519778,3.862212943632528,0.08559373192142272,0.015052695122871329
3.862212943632528,6.5762004175365405,0.013289483612948572,0.01565510476142562
6.5762004175365405,9.08141962421712,0.014477953567925028,0.01685992403853398
9.08141962421712,11.586638830897698,0.02952310284981241,0.017462333677088493
11.586638830897698,14.300626304801654,0.0036043967100132246,0.01806474331564245
14.300626304801654,19.72860125260962,0.017443469074628237,0.009623462534899652
19.72860125260962,24.530271398747374,-0.0006615187262621891,0.010829539452172132
24.530271398747374,30.16701461377869,0.021598712176472135,0.01203184344895225
30.16701461377869,60.020876826722315,0.010118972759514011,0.004127575018235685
60.020876826722315,89.87473903966591,0.001505395276303445,0.0035251653796816163


==> anc/INTEGRAL-27-49.csv <==
"taken from https://arxiv.org/pdf/1107.0200 Fig5, Egamma: 27-49keV"
"bmin [deg]","bmax [deg]","flux [cm^-2 s^-1 sr^-1]","error [cm^-2 s^-1 sr^-1]"
-90.08350730688915,-59.81210855949877,0.0072289156626508255,0.006024096385542188
-59.81210855949877,-29.749478079331766,0.020481927710843617,0.0036144578313254128
-29.749478079331766,-24.530271398747217,0.07469879518072314,0.008433734939759019
-24.530271398747217,-19.311064718162683,0.030120481927711218,0.0072289156626506035
-19.311064718162683,-14.300626304801511,0.01084337349397635,0.007228915662650548
-14.300626304801511,-11.586638830897513,0.05421686746987986,0.010843373493975905
-11.586638830897513,-9.081419624216963,0.06144578313253041,0.010843373493975905
-9.081419624216963,-6.57620041753637,0.06024096385542205,0.010843373493975905
-6.57620041753637,-3.862212943632386,0.10000000000000031,0.009638554216867434
-3.862212943632386,-1.3569937369517504,0.10963855421686775,0.012048192771084265
-1.3569937369517504,1.1482254697288,0.27710843373493965,0.015662650602409567
1.1482254697288,3.8622129436327555,0.1313253012048195,0.01084337349397585
3.8622129436327555,6.367432150313334,0.07108433734939795,0.010843373493975794
6.367432150313334,9.08141962421729,0.0638554216867474,0.010843373493975794
9.08141962421729,11.795407098121217,0.0783132530120485,0.00963855421686749
11.795407098121217,14.5093945720252,0.01084337349397646,0.01204819277108421
14.5093945720252,19.51983298538636,0.027710843373494498,0.008433734939758908
19.51983298538636,24.530271398747544,0.0313253012048198,0.007228915662650548
24.530271398747544,29.958246346555455,0.042168674698795705,0.0072289156626504925
29.958246346555455,60.02087682672243,0.018072289156627064,0.0036144578313253573
60.02087682672243,89.66597077244268,0.003614457831325968,0.0036144578313253573


==> anc/INTEGRAL-49-90.csv <==
"taken from https://arxiv.org/pdf/1107.0200 Fig5, Egamma: 49-90keV"
"bmin [deg]","bmax [deg]","flux [cm^-2 s^-1 sr^-1]","error [cm^-2 s^-1 sr^-1]"
-89.96737357259383,-59.78792822185973,0.00733387710712341,0.008383360522022792
-59.78792822185973,-29.77161500815663,0.012101141924959202,0.005049483414899386
-29.77161500815663,-24.38825448613379,0.03253452963567155,0.011341489940184912
-24.38825448613379,-19.331158238172947,0.025552474170744938,0.011007612833061425
-19.331158238172947,-14.11092985318112,0.0012359978249047998,0.008674823273518262
-14.11092985318112,-11.500815660685191,0.01892006525285478,0.01567047308319741
-11.500815660685191,-9.053833605220248,0.029928765633496418,0.014670473083197383
-9.053833605220248,-6.443719412724349,0.016936922240347985,0.014004350190320786
-6.443719412724349,-3.8336052202284066,0.034278955954322954,0.014004350190320869
-3.8336052202284066,-1.2234910277324929,0.019954323001631302,0.015003806416530707
-1.2234910277324929,1.3866231647634066,0.05462969004893961,0.021337683523654144
1.3866231647634066,3.996737357259363,0.03297172376291463,0.015671016856987463
3.996737357259363,6.606851549755248,0.0029804241435562873,0.013670473083197354
6.606851549755248,9.216965742251205,0.03832245785753122,0.01333768352365411
9.216965742251205,11.66394779771612,0.02433115823817289,0.015004350190320787
11.66394779771612,14.274061990212033,0.005005981511691099,0.015337683523654139
14.274061990212033,19.657422512234888,0.017014681892332767,0.009342033713974851
19.657422512234888,24.877650897226715,0.009365959760739534,0.010341489940184828
24.877650897226715,30.09787928221857,0.021383360522022804,0.009674823273518235
30.09787928221857,60.440456769983655,0.00940076128330608,0.004716150081566034
60.440456769983655,89.80424143556277,0.0018352365415987004,0.0037150625339857635


==> anc/INTEGRAL-600-1800.csv <==
"taken from https://arxiv.org/pdf/1107.0200 Fig5, Egamma: 600-1800keV"
"bmin [deg]","bmax [deg]","flux [cm^-2 s^-1 sr^-1]","error [cm^-2 s^-1 sr^-1]"
-89.97555012224937,-59.65770171149143,0.0009674796747967535,0.0035853658536585398
-59.65770171149143,-29.828850855745713,0.004325203252032523,0.002219512195121953
-29.828850855745713,-24.32762836185819,0.00284552845528456,0.005918699186991869
-24.32762836185819,-18.94865525672371,0.00608943089430895,0.006089430894308946
-18.94865525672371,-13.4474327628362,0.003699186991869923,0.004495934959349596
-13.4474327628362,-7.823960880195571,0.004154471544715457,0.0038699186991869895
-7.823960880195571,-2.5672371638141698,0.0076829268292682995,0.003869918699186993
-2.5672371638141698,2.8117359413203076,0.006829268292682933,0.0035284552845528463
2.8117359413203076,8.312958435207833,0.007796747967479679,0.0038699186991869965
8.312958435207833,13.691931540342296,0.00865040650406505,0.003926829268292683
13.691931540342296,19.07090464547676,0.0015365853658536668,0.004495934959349593
19.07090464547676,24.32762836185819,0.00808130081300814,0.005634146341463413
24.32762836185819,30.073349633251837,0.0010813008130081438,0.005577235772357723
30.073349633251837,60.02444987775061,0.0031300813008130167,0.0018211382113821166
60.02444987775061,89.73105134474329,0.00028455284552846363,0.0017642276422764266

